Proximal methods for point source localisation

Point source localisation is generally modelled as a Lasso-type problem on measures. However, optimisation methods in non-Hilbert spaces, such as the space of Radon measures, are much less developed than in Hilbert spaces. Most numerical algorithms for point source localisation are based on the Frank-Wolfe conditional gradient method, for which ad hoc convergence theory is developed. We develop extensions of proximal-type methods to spaces of measures. This includes forward-backward splitting, its inertial version, and primal-dual proximal splitting. Their convergence proofs follow standard patterns. We demonstrate their numerical efficacy.

==> package.sh <==
#!/bin/sh
# Fucking retarded arXiv doesn't allow texdoc_.bbl anymore, so we have to
# do some fucking lame custom packaging to avoid all hell breaking loose with
# texdoc.bbl under version control.
d=pointsource0
t=$(mktemp -d)
n="$d-arxiv"
f=$n.zip
if test -f "$f"; then
    echo "$n already exists"
    exit 1
fi
echo "Assembling $f..."
pdflatex $d
bibtex $d
hg archive "$t/$n"
cp $d.bbl "$t/$n/"
p="$(pwd)"
cd $t
perl -p -i -e \
's/^\\bibliography\{.*\}/\\input\{'"$d"'.bbl\}/;
 s/%\\date\{INSERT DATE\}/\\date\{'$(date -Idate)'\}/;' \
"$n/$d.tex"
zip -q -r "$p/$f" "$n"

